Massive Neutrinos in Astrophysics

An introduction to various topics in neutrino astrophysics is given for students with little prior exposure to this field. We explain neutrino production and propagation in stars, neutrino oscillations, and experimental searches for this effect. We also touch upon the cosmological role of neutrinos. A number of exercises is also included.

==> 9901109fig4.ps.sh <==
%!PS-Adobe-2.0 EPSF-1.2
%%Title: PGPLOT PostScript plot
%%Creator: PGPLOT
%%CreationDate:  8-Jan-1999 18:29
%%For: scott
%%Pages: 1
%%DocumentFonts:
%%BoundingBox: 61 71 535 732
save
countdictstack
mark
newpath
/showpage {} def
%%EndProlog
%%Page 1 1
/L {moveto rlineto currentpoint stroke moveto} bind def
/C {rlineto currentpoint stroke moveto} bind def
/D {moveto 0 0 rlineto currentpoint stroke moveto} bind def
/SLW {5 mul setlinewidth} bind def
/SCF /pop load def
/BP {newpath moveto} bind def
/LP /rlineto load def
/EP {rlineto closepath eofill} bind def
/MB {gsave translate MFAC dup scale 1 setlinewidth 2 setlinecap 0 setlinejoin newpath} bind def
/ME /grestore load def
/CC {0 360 arc stroke} bind def
/FC {0 360 arc fill} bind def
 
/PGPLOT save def
0.072 0.072 scale
350 250 translate
1 setlinejoin 1 setlinecap 1 SLW 1 SCF
0.000 0.000 0.000 setrgbcolor 3 SLW 151 0 637 2624 L 151 0 637 2631 L 0 86 637 2603 L 7 22 C 7 7 C 14 7 C 22 0 C 14 -7 C 8 -7 C
7 -22 C 0 -58 C 7 14 637 2689 L 7 8 C 14 7 C 22 0 C 14 -7 C 8 -8 C 7 -14 C 0 50 788 2603 L 101 0 687 2783 L 101 0 687 2790 L
-21 7 730 2790 L -15 14 C -7 15 C 0 21 C 7 8 C 7 0 C 8 -8 C -8 -7 C -7 7 C 0 29 687 2761 L 0 50 788 2761 L 7 -7 637 2905 L 7 7 C
-7 7 C -7 -7 C 101 0 687 2905 L 101 0 687 2912 L 0 29 687 2883 L 0 51 788 2883 L 101 0 687 2984 L 101 0 687 2991 L -15 15 709 2991 L
-7 21 C 0 15 C 7 21 C 15 8 C 79 0 C 7 14 687 3042 L 15 7 C 79 0 C -15 14 709 3071 L -7 22 C 0 14 C 7 22 C 15 7 C 79 0 C
7 14 687 3121 L 15 8 C 79 0 C 0 28 687 2963 L 0 50 788 2963 L 0 50 788 3042 L 0 50 788 3121 L 7 -22 687 3251 L 15 -14 C 21 -8 C
15 0 C 21 8 C 14 14 C 8 22 C 0 14 C -8 22 C -14 14 C -21 7 C -15 0 C -21 -7 C -15 -14 C -7 -22 C 0 -14 C 7 -15 C 15 -14 C 21 -7 C
15 0 C 21 7 C 14 14 C 8 15 C -8 14 788 3265 L -14 15 C -21 7 C -15 0 C -21 -7 C -15 -15 C -7 -14 C 101 0 687 3366 L 101 0 687 3373 L
-21 7 730 3373 L -15 15 C -7 14 C 0 22 C 7 7 C 7 0 C 8 -7 C -8 -8 C -7 8 C 0 29 687 3344 L 0 51 788 3344 L 151 0 637 3560 L
151 0 637 3567 L -15 -14 709 3560 L -7 -15 C 0 -14 C 7 -22 C 15 -14 C 21 -7 C 15 0 C 21 7 C 14 14 C 8 22 C 0 14 C -8 15 C -14 14 C
7 -14 687 3517 L 15 -15 C 21 -7 C 15 0 C 21 7 C 14 15 C 8 14 C 0 28 637 3539 L 0 29 788 3560 L 7 -7 637 3639 L 7 7 C -7 7 C -7 -7 C
101 0 687 3639 L 101 0 687 3646 L 0 28 687 3618 L 0 50 788 3618 L 8 0 701 3718 L 0 -7 C -8 0 C -7 7 C -7 15 C 0 29 C 7 14 C 7 7 C
15 7 C 50 0 C 14 8 C 8 7 C 65 0 701 3783 L 14 7 C 8 15 C 0 7 C 7 -7 716 3783 L 7 -43 C 7 -22 C 15 -7 C 14 0 C 14 7 C 8 22 C 0 21 C
-8 15 C -14 14 C 7 -15 730 3733 L 15 -7 C 14 0 C 14 7 C 8 15 C 151 0 637 3862 L 151 0 637 3870 L 0 29 637 3841 L 0 50 788 3841 L
151 0 637 4057 L 136 86 637 4064 L 137 86 651 4064 L 151 0 637 4150 L 0 29 637 4035 L 0 43 637 4129 L 0 43 788 4035 L
79 0 687 4222 L 14 8 C 8 21 C 0 15 C -8 21 C -14 15 C 79 0 687 4230 L 14 7 C 8 14 C 101 0 687 4302 L 101 0 687 4309 L
0 29 687 4201 L 0 29 687 4280 L 0 28 788 4302 L 101 0 687 4381 L 101 0 687 4388 L -15 14 709 4388 L -7 22 C 0 14 C 7 22 C 15 7 C
79 0 C 7 15 687 4438 L 15 7 C 79 0 C -15 15 709 4467 L -7 21 C 0 15 C 7 21 C 15 7 C 79 0 C 7 14 687 4518 L 15 7 C 79 0 C
0 29 687 4359 L 0 51 788 4359 L 0 51 788 4438 L 0 50 788 4518 L 151 0 637 4618 L 151 0 637 4626 L -15 14 709 4626 L -7 14 C 0 15 C
7 21 C 15 15 C 21 7 C 15 0 C 21 -7 C 14 -15 C 8 -21 C 0 -15 C -8 -14 C -14 -14 C 7 14 687 4669 L 15 15 C 21 7 C 15 0 C 21 -7 C
14 -15 C 8 -14 C 0 29 637 4597 L 0 87 730 4762 L -14 0 C -15 -7 C -7 -8 C -7 -14 C 0 -22 C 7 -21 C 15 -15 C 21 -7 C 15 0 C 21 7 C
14 15 C 8 21 C 0 15 C -8 21 C -14 15 C -21 0 730 4842 L -15 -8 C 7 -14 687 4798 L 15 -14 C 21 -8 C 15 0 C 21 8 C 14 14 C 8 14 C
101 0 687 4906 L 101 0 687 4914 L -21 7 730 4914 L -15 14 C -7 15 C 0 21 C 7 7 C 7 0 C 8 -7 C -8 -7 C -7 7 C 0 29 687 4885 L
0 50 788 4885 L 151 0 637 5144 L 151 0 637 5151 L 0 87 637 5122 L 7 21 C 7 7 C 14 8 C 15 0 C 14 -8 C 7 -7 C 8 -21 C 0 -58 C
7 14 637 5209 L 7 7 C 14 7 C 15 0 C 14 -7 C 7 -7 C 8 -14 C 0 51 788 5122 L 7 14 709 5187 L 7 8 C 50 21 C 7 7 C 0 8 C -7 7 C
14 8 716 5201 L 50 14 C 8 7 C 0 15 C -15 7 C -7 0 C 0 86 730 5295 L -14 0 C -15 -7 C -7 -7 C -7 -14 C 0 -22 C 7 -22 C 15 -14 C
21 -7 C 15 0 C 21 7 C 14 14 C 8 22 C 0 14 C -8 22 C -14 14 C -21 0 730 5374 L -15 -7 C 7 -14 687 5331 L 15 -15 C 21 -7 C 15 0 C
21 7 C 14 15 C 8 14 C 151 0 637 5439 L 151 0 637 5446 L 0 29 637 5417 L 0 51 788 5417 L 8 0 701 5518 L 0 -7 C -8 0 C -7 7 C -7 15 C
0 28 C 7 15 C 7 7 C 15 7 C 50 0 C 14 7 C 8 8 C 65 0 701 5583 L 14 7 C 8 15 C 0 7 C 7 -7 716 5583 L 7 -43 C 7 -22 C 15 -7 C 14 0 C
14 7 C 8 22 C 0 21 C -8 15 C -14 14 C 7 -15 730 5533 L 15 -7 C 14 0 C 14 7 C 8 15 C 122 0 637 5662 L 21 7 C 8 15 C 0 14 C -8 15 C
-14 7 C 122 0 637 5669 L 21 8 C 8 7 C 0 57 687 5641 L 7 -7 637 5770 L 7 7 C -7 7 C -7 -7 C 101 0 687 5770 L 101 0 687 5777 L
0 28 687 5749 L 0 50 788 5749 L 101 43 687 5835 L 86 36 687 5842 L 101 -43 687 5921 L 0 43 687 5821 L 0 43 687 5893 L
0 86 730 5972 L -14 0 C -15 -7 C -7 -7 C -7 -15 C 0 -21 C 7 -22 C 15 -14 C 21 -7 C 15 0 C 21 7 C 14 14 C 8 22 C 0 14 C -8 22 C
-14 14 C -21 0 730 6051 L -15 -7 C 7 -15 687 6008 L 15 -14 C 21 -7 C 15 0 C 21 7 C 14 14 C 8 15 C 122 0 637 6231 L 21 7 C 8 15 C
0 14 C -8 14 C -14 8 C 122 0 637 6238 L 21 7 C 8 8 C 0 58 687 6209 L 7 -22 687 6368 L 15 -14 C 21 -7 C 15 0 C 21 7 C 14 14 C 8 22 C
0 14 C -8 22 C -14 14 C -21 7 C -15 0 C -21 -7 C -15 -14 C -7 -22 C 0 -14 C 7 -15 C 15 -14 C 21 -7 C 15 0 C 21 7 C 14 14 C 8 15 C
-8 15 788 6382 L -14 14 C -21 7 C -15 0 C -21 -7 C -15 -14 C -7 -15 C 151 0 637 6598 L 151 0 637 6605 L 151 0 637 6692 L
151 0 637 6699 L 0 50 637 6577 L 0 50 637 6670 L 0 87 709 6605 L 0 50 788 6577 L 0 50 788 6670 L
79 51 520 8016 L 72 0 C 79 50 520 8024 L 72 0 C 79 -50 520 8124 L 0 43 520 8002 L 0 43 520 8096 L 0 51 671 8045 L 113 0 682 8173 L
113 0 682 8178 L -11 11 698 8178 L -5 11 C 0 11 C 5 16 C 11 11 C 16 5 C 11 0 C 16 -5 C 11 -11 C 5 -16 C 0 -11 C -5 -11 C -11 -11 C
5 11 682 8211 L 11 10 C 16 6 C 11 0 C 16 -6 C 11 -10 C 5 -11 C 0 21 682 8157 L 0 38 795 8157 L
0.000 1.000 1.000 setrgbcolor 5071 1575 BP 546 0 LP 0 7349 LP -546 0 EP
0.000 0.000 0.000 setrgbcolor -5459 0 7019 8924 L 0 54 2005 8870 L 0 54 2486 8870 L 0 54 2878 8870 L 0 54 3211 8870 L
0 54 3498 8870 L 0 54 3752 8870 L 0 108 3979 8816 L 0 54 5473 8870 L 0 54 6347 8870 L 0 54 6967 8870 L
-21 -7 2174 9192 L -15 -21 C -7 -36 C 0 -22 C 7 -36 C 15 -22 C 21 -7 C 15 0 C 21 7 C 15 22 C 7 36 C 0 22 C -7 36 C -15 21 C -21 7 C
-15 0 C -14 -7 C -7 -7 C -8 -14 C -7 -36 C 0 -22 C 7 -36 C 8 -14 C 7 -8 C 14 -7 C 14 7 2189 9041 L 7 8 C 7 14 C 8 36 C 0 22 C
-8 36 C -7 14 C -7 7 C -14 7 C -7 -8 2289 9056 L 7 -7 C 8 7 C -8 8 C -22 -7 2390 9192 L -14 -21 C -7 -36 C 0 -22 C 7 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 8 36 C 0 22 C -8 36 C -14 21 C -22 7 C -14 0 C -14 -7 C -8 -7 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C
7 -14 C 8 -8 C 14 -7 C 15 7 2404 9041 L 7 8 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -7 7 C -15 7 C -22 -7 2534 9192 L -14 -21 C
-7 -36 C 0 -22 C 7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 8 36 C 0 22 C -8 36 C -14 21 C -22 7 C -14 0 C -14 -7 C -8 -7 C
-7 -14 C -7 -36 C 0 -22 C 7 -36 C 7 -14 C 8 -8 C 14 -7 C 15 7 2548 9041 L 7 8 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -7 7 C -15 7 C
-14 -72 2649 9192 L 14 15 C 22 7 C 21 0 C 22 -7 C 14 -15 C 8 -21 C 0 -15 C -8 -21 C -14 -15 C -22 -7 C -21 0 C -22 7 C -7 8 C
-7 14 C 0 7 C 7 7 C 7 -7 C -7 -7 C 15 -7 2692 9142 L 14 -15 C 7 -21 C 0 -15 C -7 -21 C -14 -15 C -15 -7 C 72 0 2649 9192 L
36 0 2649 9185 L 36 7 C
-21 -7 3829 9192 L -15 -21 C -7 -36 C 0 -22 C 7 -36 C 15 -22 C 21 -7 C 15 0 C 21 7 C 15 22 C 7 36 C 0 22 C -7 36 C -15 21 C -21 7 C
-15 0 C -14 -7 C -7 -7 C -7 -14 C -8 -36 C 0 -22 C 8 -36 C 7 -14 C 7 -8 C 14 -7 C 14 7 3844 9041 L 7 8 C 8 14 C 7 36 C 0 22 C
-7 36 C -8 14 C -7 7 C -14 7 C -7 -8 3944 9056 L 7 -7 C 8 7 C -8 8 C -21 -7 4045 9192 L -15 -21 C -7 -36 C 0 -22 C 7 -36 C 15 -22 C
21 -7 C 15 0 C 21 7 C 15 22 C 7 36 C 0 22 C -7 36 C -15 21 C -21 7 C -15 0 C -14 -7 C -7 -7 C -8 -14 C -7 -36 C 0 -22 C 7 -36 C
8 -14 C 7 -8 C 14 -7 C 14 7 4060 9041 L 7 8 C 7 14 C 8 36 C 0 22 C -8 36 C -7 14 C -7 7 C -14 7 C 14 7 4168 9164 L 22 21 C 0 -151 C
0 -144 4196 9185 L 64 0 4168 9041 L
-22 -7 5249 9192 L -14 -21 C -7 -36 C 0 -22 C 7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 22 C -7 36 C -14 21 C -22 7 C
-14 0 C -15 -7 C -7 -7 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C 7 -14 C 7 -8 C 15 -7 C 15 7 5263 9041 L 7 8 C 7 14 C 7 36 C 0 22 C
-7 36 C -7 14 C -7 7 C -15 7 C -7 -8 5364 9056 L 7 -7 C 7 7 C -7 8 C -22 -7 5465 9192 L -14 -21 C -7 -36 C 0 -22 C 7 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 22 C -7 36 C -14 21 C -22 7 C -14 0 C -15 -7 C -7 -7 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C
7 -14 C 7 -8 C 15 -7 C 14 7 5479 9041 L 8 8 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -8 7 C -14 7 C 7 -8 5573 9164 L -7 -7 C -8 7 C
0 8 C 8 14 C 7 7 C 21 7 C 29 0 C 22 -7 C 7 -7 C 7 -14 C 0 -15 C -7 -14 C -22 -15 C -36 -14 C -14 -7 C -14 -15 C -8 -21 C 0 -22 C
15 -7 5630 9192 L 7 -7 C 7 -14 C 0 -15 C -7 -14 C -22 -15 C -29 -14 C 8 7 5565 9056 L 14 0 C 36 -15 C 22 0 C 14 8 C 7 7 C
36 -22 5587 9063 L 29 0 C 7 7 C 7 15 C 0 14 C
-21 -7 6122 9192 L -15 -21 C -7 -36 C 0 -22 C 7 -36 C 15 -22 C 21 -7 C 15 0 C 21 7 C 15 22 C 7 36 C 0 22 C -7 36 C -15 21 C -21 7 C
-15 0 C -14 -7 C -7 -7 C -8 -14 C -7 -36 C 0 -22 C 7 -36 C 8 -14 C 7 -8 C 14 -7 C 14 7 6137 9041 L 7 8 C 7 14 C 8 36 C 0 22 C
-8 36 C -7 14 C -7 7 C -14 7 C -7 -8 6237 9056 L 7 -7 C 8 7 C -8 8 C -21 -7 6338 9192 L -15 -21 C -7 -36 C 0 -22 C 7 -36 C 15 -22 C
21 -7 C 15 0 C 21 7 C 15 22 C 7 36 C 0 22 C -7 36 C -15 21 C -21 7 C -15 0 C -14 -7 C -7 -7 C -8 -14 C -7 -36 C 0 -22 C 7 -36 C
8 -14 C 7 -8 C 14 -7 C 14 7 6353 9041 L 7 8 C 7 14 C 8 36 C 0 22 C -8 36 C -7 14 C -7 7 C -14 7 C 7 -8 6446 9164 L -7 -7 C -7 7 C
0 8 C 7 14 C 7 7 C 22 7 C 29 0 C 21 -7 C 8 -14 C 0 -22 C -8 -14 C -21 -7 C -22 0 C 14 -7 6504 9192 L 7 -14 C 0 -22 C -7 -14 C
-14 -7 C 14 -8 C 15 -14 C 7 -14 C 0 -22 C -7 -14 C -8 -8 C -21 -7 C -29 0 C -22 7 C -7 8 C -7 14 C 0 7 C 7 7 C 7 -7 C -7 -7 C
8 -21 6525 9113 L 0 -22 C -8 -14 C -7 -8 C -14 -7 C
11 -32 3951 9588 L 43 0 C -21 43 C -22 43 C -11 33 C 0 43 C 11 32 C 22 22 C 32 11 C 43 0 C 33 -11 C 21 -22 C 11 -32 C 0 -43 C
-11 -33 C -21 -43 C -22 -43 C 43 0 C 11 32 C -11 32 3984 9599 L -11 44 C 0 43 C 11 32 C 22 22 C 21 11 C 22 -11 4059 9783 L 22 -22 C
10 -32 C 0 -43 C -10 -44 C -11 -32 C 33 0 3962 9567 L 32 0 4081 9567 L 0 -170 4197 9596 L 0 -170 4205 9596 L 16 17 4205 9515 L
17 8 C 16 0 C 24 -8 C 16 -17 C 8 -24 C 0 -16 C -8 -24 C -16 -17 C -24 -8 C -16 0 C -17 8 C -16 17 C 16 -8 4254 9540 L 16 -17 C
8 -24 C 0 -16 C -8 -24 C -16 -17 C -16 -8 C 32 0 4173 9596 L 0 -227 4381 9783 L 0 -227 4391 9783 L 22 21 4391 9675 L 32 11 C 22 0 C
32 -11 C 11 -21 C 0 -119 C 22 -11 4467 9707 L 10 -21 C 0 -119 C 43 0 4348 9783 L 76 0 4348 9556 L 76 0 4467 9556 L 8 -8 4597 9866 L
-8 -8 C -8 8 C 0 8 C 8 17 C 8 8 C 24 8 C 32 0 C 25 -8 C 8 -8 C 8 -17 C 0 -16 C -8 -16 C -24 -16 C -41 -16 C -16 -9 C -16 -16 C
-8 -24 C 0 -24 C 17 -8 4661 9899 L 8 -8 C 8 -17 C 0 -16 C -8 -16 C -25 -16 C -32 -16 C 8 8 4589 9745 L 16 0 C 40 -16 C 25 0 C 16 8 C
8 8 C 40 -24 4613 9753 L 33 0 C 8 8 C 8 16 C 0 16 C
0 -80 2005 8924 L
0 -161 2486 8924 L
0 -80 2878 8924 L
0 -80 3211 8924 L
0 -80 3498 8924 L
0 -80 3752 8924 L
0 -161 3979 8924 L
0 -80 4185 8924 L
0 -80 4372 8924 L
0 -80 4545 8924 L
0 -80 4705 8924 L
0 -80 4853 8924 L
0 -80 4992 8924 L
0 -80 5123 8924 L
0 -80 5246 8924 L
0 -80 5363 8924 L
0 -161 5473 8924 L
0 -80 5578 8924 L
0 -80 5679 8924 L
0 -80 5774 8924 L
0 -80 5866 8924 L
0 -80 5954 8924 L
0 -80 6039 8924 L
0 -80 6120 8924 L
0 -80 6198 8924 L
0 -80 6274 8924 L
0 -161 6347 8924 L
0 -80 6418 8924 L
0 -80 6486 8924 L
0 -80 6552 8924 L
0 -80 6617 8924 L
0 -80 6679 8924 L
0 -80 6740 8924 L
0 -80 6799 8924 L
0 -80 6856 8924 L
0 -80 6912 8924 L
0 -80 6967 8924 L
0 1575 7019 7349 L 0 -1575 1560 8924 L 108 0 1560 7416 L 54 0 1560 7497 L 54 0 1560 7577 L 54 0 1560 7658 L 54 0 1560 7738 L
108 0 1560 7818 L 54 0 1560 7899 L 54 0 1560 7979 L 54 0 1560 8060 L 54 0 1560 8140 L 108 0 1560 8220 L 54 0 1560 8301 L
54 0 1560 8381 L 54 0 1560 8461 L 54 0 1560 8542 L 108 0 1560 8622 L 54 0 1560 8703 L 54 0 1560 8783 L 54 0 1560 8863 L
108 0 6911 7416 L 54 0 6965 7497 L 54 0 6965 7577 L 54 0 6965 7658 L 54 0 6965 7738 L 108 0 6911 7818 L 54 0 6965 7899 L
54 0 6965 7979 L 54 0 6965 8060 L 54 0 6965 8140 L 108 0 6911 8220 L 54 0 6965 8301 L 54 0 6965 8381 L 54 0 6965 8461 L
54 0 6965 8542 L 108 0 6911 8622 L 54 0 6965 8703 L 54 0 6965 8783 L 54 0 6965 8863 L -22 -7 957 7497 L -14 -21 C -7 -36 C 0 -22 C
7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 22 C -7 36 C -14 21 C -22 7 C -14 0 C -15 -7 C -7 -7 C -7 -14 C -7 -36 C
0 -22 C 7 -36 C 7 -14 C 7 -8 C 15 -7 C 15 7 971 7346 L 7 8 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -7 7 C -15 7 C -7 -8 1072 7361 L
7 -7 C 7 7 C -7 8 C 7 -8 1137 7469 L -7 -7 C -7 7 C 0 8 C 7 14 C 7 7 C 22 7 C 28 0 C 22 -7 C 7 -7 C 7 -14 C 0 -15 C -7 -14 C
-21 -15 C -36 -14 C -15 -7 C -14 -15 C -7 -21 C 0 -22 C 15 -7 1194 7497 L 7 -7 C 7 -14 C 0 -15 C -7 -14 C -22 -15 C -28 -14 C
7 7 1130 7361 L 14 0 C 36 -15 C 22 0 C 14 8 C 7 7 C 36 -22 1151 7368 L 29 0 C 7 7 C 7 15 C 0 14 C 7 -8 1281 7469 L -7 -7 C -7 7 C
0 8 C 7 14 C 7 7 C 22 7 C 28 0 C 22 -7 C 7 -7 C 7 -14 C 0 -15 C -7 -14 C -21 -15 C -36 -14 C -15 -7 C -14 -15 C -7 -21 C 0 -22 C
15 -7 1338 7497 L 7 -7 C 7 -14 C 0 -15 C -7 -14 C -22 -15 C -28 -14 C 7 7 1274 7361 L 14 0 C 36 -15 C 22 0 C 14 8 C 7 7 C
36 -22 1295 7368 L 29 0 C 7 7 C 7 15 C 0 14 C -22 -7 957 7899 L -14 -21 C -7 -36 C 0 -22 C 7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C
14 22 C 7 36 C 0 22 C -7 36 C -14 21 C -22 7 C -14 0 C -15 -7 C -7 -7 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C 7 -14 C 7 -8 C 15 -7 C
15 7 971 7748 L 7 8 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -7 7 C -15 7 C -7 -8 1072 7763 L 7 -7 C 7 7 C -7 8 C 7 -8 1137 7871 L
-7 -7 C -7 7 C 0 8 C 7 14 C 7 7 C 22 7 C 28 0 C 22 -7 C 7 -7 C 7 -14 C 0 -15 C -7 -14 C -21 -15 C -36 -14 C -15 -7 C -14 -15 C
-7 -21 C 0 -22 C 15 -7 1194 7899 L 7 -7 C 7 -14 C 0 -15 C -7 -14 C -22 -15 C -28 -14 C 7 7 1130 7763 L 14 0 C 36 -15 C 22 0 C 14 8 C
7 7 C 36 -22 1151 7770 L 29 0 C 7 7 C 7 15 C 0 14 C 7 -8 1281 7871 L -7 -7 C -7 7 C 0 8 C 7 14 C 7 7 C 22 7 C 28 0 C 22 -7 C 7 -14 C
0 -22 C -7 -14 C -22 -7 C -21 0 C 15 -7 1338 7899 L 7 -14 C 0 -22 C -7 -14 C -15 -7 C 15 -8 C 14 -14 C 7 -14 C 0 -22 C -7 -14 C
-7 -8 C -22 -7 C -28 0 C -22 7 C -7 8 C -7 14 C 0 7 C 7 7 C 7 -7 C -7 -7 C 7 -21 1360 7820 L 0 -22 C -7 -14 C -7 -8 C -15 -7 C
-22 -7 957 8301 L -14 -21 C -7 -36 C 0 -22 C 7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 22 C -7 36 C -14 21 C -22 7 C
-14 0 C -15 -7 C -7 -7 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C 7 -14 C 7 -8 C 15 -7 C 15 7 971 8150 L 7 8 C 7 14 C 7 36 C 0 22 C -7 36 C
-7 14 C -7 7 C -15 7 C -7 -8 1072 8165 L 7 -7 C 7 7 C -7 8 C 7 -8 1137 8273 L -7 -7 C -7 7 C 0 8 C 7 14 C 7 7 C 22 7 C 28 0 C
22 -7 C 7 -7 C 7 -14 C 0 -15 C -7 -14 C -21 -15 C -36 -14 C -15 -7 C -14 -15 C -7 -21 C 0 -22 C 15 -7 1194 8301 L 7 -7 C 7 -14 C
0 -15 C -7 -14 C -22 -15 C -28 -14 C 7 7 1130 8165 L 14 0 C 36 -15 C 22 0 C 14 8 C 7 7 C 36 -22 1151 8172 L 29 0 C 7 7 C 7 15 C
0 14 C 0 -137 1338 8287 L 0 -151 1346 8301 L -80 -108 1346 8301 L 116 0 C 50 0 1317 8150 L -22 -7 957 8703 L -14 -22 C -7 -36 C
0 -21 C 7 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 21 C -7 36 C -14 22 C -22 7 C -14 0 C -15 -7 C -7 -7 C -7 -15 C
-7 -36 C 0 -21 C 7 -36 C 7 -15 C 7 -7 C 15 -7 C 15 7 971 8552 L 7 7 C 7 15 C 7 36 C 0 21 C -7 36 C -7 15 C -7 7 C -15 7 C
-7 -7 1072 8566 L 7 -7 C 7 7 C -7 7 C 7 -7 1137 8674 L -7 -7 C -7 7 C 0 7 C 7 15 C 7 7 C 22 7 C 28 0 C 22 -7 C 7 -7 C 7 -15 C
0 -14 C -7 -14 C -21 -15 C -36 -14 C -15 -7 C -14 -15 C -7 -21 C 0 -22 C 15 -7 1194 8703 L 7 -7 C 7 -15 C 0 -14 C -7 -14 C -22 -15 C
-28 -14 C 7 8 1130 8566 L 14 0 C 36 -15 C 22 0 C 14 7 C 7 8 C 36 -22 1151 8574 L 29 0 C 7 7 C 7 15 C 0 14 C -14 -72 1288 8703 L
14 15 C 22 7 C 21 0 C 22 -7 C 14 -15 C 7 -21 C 0 -15 C -7 -21 C -14 -15 C -22 -7 C -21 0 C -22 7 C -7 7 C -7 15 C 0 7 C 7 7 C 7 -7 C
-7 -7 C 15 -7 1331 8653 L 14 -15 C 7 -21 C 0 -15 C -7 -21 C -14 -15 C -15 -7 C 72 0 1288 8703 L 36 0 1288 8696 L 36 7 C
1.000 0.000 1.000 setrgbcolor 1808 7462 BP 248 112 LP 248 102 LP 248 92 LP 248 85 LP 249 76 LP 248 73 LP 248 65 LP 248 60 LP
248 56 LP 248 53 LP 248 51 LP 248 49 LP 248 48 LP 249 46 LP 248 46 LP 248 45 LP 248 47 LP 248 45 LP 249 48 LP 248 48 LP 0 66 LP
-248 -48 LP -249 -48 LP -248 -46 LP -248 -46 LP -248 -45 LP -248 -46 LP -249 -45 LP -248 -47 LP -248 -48 LP -248 -50 LP -248 -52 LP
-248 -55 LP -248 -58 LP -248 -62 LP -248 -67 LP -249 -71 LP -248 -78 LP -248 -82 LP -248 -91 LP -248 -98 EP
0.000 0.000 0.000 setrgbcolor 0 -129 1839 8292 L 0 -142 1845 8305 L -74 -101 1845 8305 L 108 0 C 48 0 1818 8163 L 0 -189 1938 8208 L
0 -189 1947 8208 L 0 -189 2055 8208 L 0 -189 2064 8208 L 63 0 1911 8208 L 63 0 2028 8208 L 108 0 1947 8118 L 63 0 1911 8019 L
63 0 2028 8019 L 108 0 2145 8091 L 0 18 C -9 18 C -9 9 C -18 9 C -27 0 C -27 -9 C -18 -18 C -9 -27 C 0 -18 C 9 -27 C 18 -18 C
27 -9 C 18 0 C 27 9 C 18 18 C 0 27 2244 8091 L -9 18 C -18 -9 2190 8145 L -18 -18 C -9 -27 C 0 -18 C 9 -27 C 18 -18 C 18 -9 C
248 104 1808 7531 L 248 96 C 248 87 C 248 80 C 249 74 C 248 69 C 248 63 C 248 59 C 248 56 C 248 53 C 248 50 C 248 48 C 248 47 C
249 46 C 248 46 C 248 45 C 248 46 C 248 47 C 249 47 C 248 48 C
1.000 0.000 0.000 setrgbcolor 0.000 1.000 0.000 setrgbcolor 0.000 0.000 0.000 setrgbcolor 0 3044 7019 4200 L 0 -3044 1560 7244 L
54 0 1560 4236 L 54 0 1560 4324 L 54 0 1560 4402 L 108 0 1560 4471 L 54 0 1560 4927 L 54 0 1560 5194 L 54 0 1560 5383 L
54 0 1560 5530 L 54 0 1560 5650 L 54 0 1560 5751 L 54 0 1560 5839 L 54 0 1560 5916 L 108 0 1560 5986 L 54 0 1560 6442 L
54 0 1560 6708 L 54 0 1560 6898 L 54 0 1560 7044 L 54 0 1560 7164 L 54 0 6965 4236 L 54 0 6965 4324 L 54 0 6965 4402 L
108 0 6911 4471 L 54 0 6965 4927 L 54 0 6965 5194 L 54 0 6965 5383 L 54 0 6965 5530 L 54 0 6965 5650 L 54 0 6965 5751 L
54 0 6965 5839 L 54 0 6965 5916 L 108 0 6911 5986 L 54 0 6965 6442 L 54 0 6965 6708 L 54 0 6965 6898 L 54 0 6965 7044 L
54 0 6965 7164 L
14 7 1008 6108 L 22 22 C 0 -151 C 0 -144 1036 6130 L 64 0 1008 5986 L -22 -7 1173 6137 L -14 -22 C -7 -36 C 0 -21 C 7 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 8 36 C 0 21 C -8 36 C -14 22 C -22 7 C -14 0 C -14 -7 C -8 -7 C -7 -15 C -7 -36 C 0 -21 C 7 -36 C
7 -15 C 8 -7 C 14 -7 C 15 7 1187 5986 L 7 7 C 7 15 C 7 36 C 0 21 C -7 36 C -7 15 C -7 7 C -15 7 C 97 0 1274 6150 L
0 -103 1457 6204 L 0 -113 1463 6214 L -60 -81 1463 6214 L 87 0 C 38 0 1441 6101 L
14 8 1008 4593 L 22 21 C 0 -151 C 0 -144 1036 4615 L 64 0 1008 4471 L -22 -7 1173 4622 L -14 -22 C -7 -36 C 0 -21 C 7 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 8 36 C 0 21 C -8 36 C -14 22 C -22 7 C -14 0 C -14 -7 C -8 -7 C -7 -15 C -7 -36 C 0 -21 C 7 -36 C
7 -14 C 8 -8 C 14 -7 C 15 7 1187 4471 L 7 8 C 7 14 C 7 36 C 0 21 C -7 36 C -7 15 C -7 7 C -15 7 C 97 0 1274 4635 L
-11 -54 1420 4700 L 11 10 C 16 6 C 16 0 C 16 -6 C 11 -10 C 5 -17 C 0 -10 C -5 -17 C -11 -10 C -16 -6 C -16 0 C -16 6 C -6 5 C
-5 11 C 0 5 C 5 6 C 6 -6 C -6 -5 C 11 -6 1452 4662 L 11 -10 C 5 -17 C 0 -10 C -5 -17 C -11 -10 C -11 -6 C 54 0 1420 4700 L
27 0 1420 4694 L 27 6 C
0 12 1503 7235 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 1503 7247 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 1503 7333 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 1503 7345 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 6963 7235 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 6963 7247 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 6963 7333 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 6963 7345 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 1503 4084 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 1503 4096 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 1503 4183 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 1503 4195 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 6963 4084 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 6963 4096 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 12 6963 4183 L 6 18 C 12 6 C 12 0 C 12 -6 C 24 -18 C 12 -6 C 12 0 C 12 6 C 6 12 C 6 12 6963 4195 L 12 6 C 12 0 C 12 -6 C 24 -18 C
12 -6 C 12 0 C 12 6 C 6 18 C 0 12 C
0 -227 4342 6213 L 0 -227 4353 6213 L 108 0 4310 6213 L 32 -11 C 22 -22 C 11 -21 C 11 -33 C 0 -54 C -11 -32 C -11 -22 C -22 -21 C
-32 -11 C -108 0 C 22 -11 4418 6213 L 21 -22 C 11 -21 C 11 -33 C 0 -54 C -11 -32 C -11 -22 C -21 -21 C -22 -11 C
7 -7 2827 4806 L -7 -7 C -7 7 C 0 7 C 7 13 C 7 7 C 20 7 C 27 0 C 20 -7 C 7 -14 C 0 -20 C -7 -13 C -20 -7 C -20 0 C 13 -7 2881 4833 L
7 -14 C 0 -20 C -7 -13 C -13 -7 C 13 -7 C 14 -13 C 7 -14 C 0 -20 C -7 -14 C -7 -6 C -20 -7 C -27 0 C -20 7 C -7 6 C -7 14 C 0 7 C
7 6 C 7 -6 C -7 -7 C 7 -20 2901 4758 L 0 -20 C -7 -14 C -7 -6 C -13 -7 C 0 -189 2980 4736 L 0 -189 2989 4736 L 0 -189 3097 4736 L
0 -189 3106 4736 L 63 0 2953 4736 L 63 0 3070 4736 L 108 0 2989 4646 L 63 0 2953 4547 L 63 0 3070 4547 L 108 0 3187 4619 L 0 18 C
-9 18 C -9 9 C -18 9 C -27 0 C -27 -9 C -18 -18 C -9 -27 C 0 -18 C 9 -27 C 18 -18 C 27 -9 C 18 0 C 27 9 C 18 18 C 0 27 3286 4619 L
-9 18 C -18 -9 3232 4673 L -18 -18 C -9 -27 C 0 -18 C 9 -27 C 18 -18 C 18 -9 C
1.000 0.000 0.000 setrgbcolor 1808 6946 BP 248 -124 LP 248 -125 LP 248 -126 LP 248 -124 LP 249 -123 LP 248 -122 LP 248 -122 LP
248 -120 LP 248 -119 LP 248 -119 LP 248 -117 LP 248 -118 LP 248 -119 LP 249 -119 LP 248 -121 LP 248 -122 LP 248 -127 LP 248 -132 LP
249 -136 LP 248 -143 LP 0 174 LP -248 127 LP -249 122 LP -248 121 LP -248 119 LP -248 116 LP -248 115 LP -249 117 LP -248 114 LP
-248 117 LP -248 118 LP -248 118 LP -248 119 LP -248 122 LP -248 121 LP -248 125 LP -249 126 LP -248 125 LP -248 126 LP -248 124 LP
-248 124 EP
0.500 1.000 0.000 setrgbcolor 1808 5281 BP 248 -60 LP 248 -58 LP 248 -57 LP 248 -56 LP 249 -55 LP 248 -55 LP 248 -56 LP 248 -55 LP
248 -55 LP 248 -55 LP 248 -56 LP 248 -54 LP 248 -53 LP 249 -53 LP 248 -50 LP 248 -49 LP 248 -47 LP 248 -47 LP 249 -45 LP 248 -42 LP
0 154 LP -248 38 LP -249 40 LP -248 40 LP -248 41 LP -248 45 LP -248 45 LP -249 47 LP -248 47 LP -248 50 LP -248 51 LP -248 51 LP
-248 51 LP -248 52 LP -248 53 LP -248 52 LP -249 54 LP -248 53 LP -248 54 LP -248 56 LP -248 57 EP
0.000 0.000 0.000 setrgbcolor 248 -124 1808 7000 L 248 -125 C 248 -125 C 248 -125 C 249 -124 C 248 -124 C 248 -122 C 248 -120 C
248 -120 C 248 -118 C 248 -117 C 248 -117 C 248 -118 C 249 -117 C 248 -118 C 248 -120 C 248 -121 C 248 -126 C 249 -129 C 248 -134 C
248 -58 1808 5316 L 248 -57 C 248 -56 C 248 -54 C 249 -54 C 248 -54 C 248 -54 C 248 -53 C 248 -54 C 248 -54 C 248 -52 C 248 -52 C
248 -50 C 249 -50 C 248 -48 C 248 -45 C 248 -45 C 248 -43 C 249 -42 C 248 -40 C
5459 0 1560 1575 L 0 2520 C 0 -2520 1560 4095 L 0 54 1580 1575 L 0 108 1807 1575 L 0 54 3301 1575 L 0 54 4175 1575 L
0 54 4795 1575 L 0 54 5276 1575 L 0 54 5669 1575 L 0 54 6001 1575 L 0 54 6289 1575 L 0 54 6543 1575 L 0 108 6770 1575 L
14 8 1564 1416 L 22 21 C 0 -151 C 0 -144 1593 1438 L 65 0 1564 1294 L -22 -7 1730 1445 L -14 -22 C -8 -36 C 0 -21 C 8 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 21 C -7 36 C -14 22 C -22 7 C -14 0 C -15 -7 C -7 -7 C -7 -15 C -7 -36 C 0 -21 C 7 -36 C
7 -15 C 7 -7 C 15 -7 C 14 7 1744 1294 L 8 7 C 7 15 C 7 36 C 0 21 C -7 36 C -7 15 C -8 7 C -14 7 C 98 0 1830 1458 L 10 5 1982 1501 L
17 17 C 0 -114 C 0 -108 2003 1517 L 48 0 1982 1409 L -16 -6 2106 1523 L -11 -16 C -6 -27 C 0 -16 C 6 -27 C 11 -16 C 16 -6 C 11 0 C
16 6 C 11 16 C 5 27 C 0 16 C -5 27 C -11 16 C -16 6 C -11 0 C -11 -6 C -5 -5 C -6 -11 C -5 -27 C 0 -16 C 5 -27 C 6 -11 C 5 -5 C
11 -6 C 10 6 2117 1409 L 6 5 C 5 11 C 6 27 C 0 16 C -6 27 C -5 11 C -6 5 C -10 6 C 14 8 6570 1416 L 22 21 C 0 -151 C
0 -144 6598 1438 L 64 0 6570 1294 L -21 -7 6735 1445 L -15 -22 C -7 -36 C 0 -21 C 7 -36 C 15 -22 C 21 -7 C 14 0 C 22 7 C 14 22 C
8 36 C 0 21 C -8 36 C -14 22 C -22 7 C -14 0 C -14 -7 C -7 -7 C -8 -15 C -7 -36 C 0 -21 C 7 -36 C 8 -15 C 7 -7 C 14 -7 C
15 7 6749 1294 L 7 7 C 7 15 C 7 36 C 0 21 C -7 36 C -7 15 C -7 7 C -15 7 C 97 0 6836 1458 L -5 -16 7041 1485 L -11 -11 C -16 -6 C
-6 0 C -16 6 C -11 11 C -5 16 C 0 5 C 5 16 C 11 11 C 16 6 C 11 0 C 16 -6 C 11 -11 C 5 -16 C 0 -32 C -5 -22 C -5 -11 C -11 -10 C
-16 -6 C -17 0 C -10 6 C -6 10 C 0 6 C 6 5 C 5 -5 C -5 -6 C -11 6 7003 1452 L -10 11 C -6 16 C 0 5 C 6 16 C 10 11 C 11 6 C
11 -6 7014 1523 L 11 -11 C 5 -16 C 0 -32 C -5 -22 C -6 -11 C -11 -10 C -10 -6 C 7 -7 2892 1416 L -7 -7 C -7 7 C 0 7 C 7 15 C 7 7 C
22 7 C 29 0 C 21 -7 C 8 -7 C 7 -15 C 0 -14 C -7 -14 C -22 -15 C -36 -14 C -14 -7 C -15 -15 C -7 -21 C 0 -22 C 14 -7 2950 1445 L
7 -7 C 8 -15 C 0 -14 C -8 -14 C -21 -15 C -29 -14 C 7 8 2885 1308 L 15 0 C 36 -15 C 21 0 C 15 7 C 7 8 C 36 -22 2907 1316 L 28 0 C
8 7 C 7 15 C 0 14 C 101 -101 3036 1409 L -101 -101 3137 1409 L 14 8 3209 1416 L 22 21 C 0 -151 C 0 -144 3238 1438 L 65 0 3209 1294 L
-22 -7 3375 1445 L -14 -22 C -8 -36 C 0 -21 C 8 -36 C 14 -22 C 22 -7 C 14 0 C 22 7 C 14 22 C 7 36 C 0 21 C -7 36 C -14 22 C -22 7 C
-14 0 C -15 -7 C -7 -7 C -7 -15 C -7 -36 C 0 -21 C 7 -36 C 7 -15 C 7 -7 C 15 -7 C 14 7 3389 1294 L 8 7 C 7 15 C 7 36 C 0 21 C
-7 36 C -7 15 C -8 7 C -14 7 C 98 0 3475 1458 L 10 5 3627 1501 L 17 17 C 0 -114 C 0 -108 3648 1517 L 48 0 3627 1409 L
-16 -6 3751 1523 L -11 -16 C -6 -27 C 0 -16 C 6 -27 C 11 -16 C 16 -6 C 11 0 C 16 6 C 10 16 C 6 27 C 0 16 C -6 27 C -10 16 C -16 6 C
-11 0 C -11 -6 C -5 -5 C -6 -11 C -5 -27 C 0 -16 C 5 -27 C 6 -11 C 5 -5 C 11 -6 C 10 6 3762 1409 L 6 5 C 5 11 C 5 27 C 0 16 C
-5 27 C -5 11 C -6 5 C -10 6 C -14 -72 4874 1445 L 14 15 C 22 7 C 21 0 C 22 -7 C 14 -15 C 8 -21 C 0 -15 C -8 -21 C -14 -15 C
-22 -7 C -21 0 C -22 7 C -7 7 C -7 15 C 0 7 C 7 7 C 7 -7 C -7 -7 C 15 -7 4917 1395 L 14 -15 C 7 -21 C 0 -15 C -7 -21 C -14 -15 C
-15 -7 C 72 0 4874 1445 L 36 0 4874 1438 L 36 7 C 101 -101 5011 1409 L -101 -101 5112 1409 L 14 8 5184 1416 L 22 21 C 0 -151 C
0 -144 5212 1438 L 64 0 5184 1294 L -21 -7 5349 1445 L -15 -22 C -7 -36 C 0 -21 C 7 -36 C 15 -22 C 21 -7 C 15 0 C 21 7 C 15 22 C
7 36 C 0 21 C -7 36 C -15 22 C -21 7 C -15 0 C -14 -7 C -7 -7 C -8 -15 C -7 -36 C 0 -21 C 7 -36 C 8 -15 C 7 -7 C 14 -7 C
14 7 5364 1294 L 7 7 C 7 15 C 8 36 C 0 21 C -8 36 C -7 15 C -7 7 C -14 7 C 97 0 5450 1458 L 11 5 5601 1501 L 16 17 C 0 -114 C
0 -108 5623 1517 L 49 0 5601 1409 L -16 -6 5725 1523 L -11 -16 C -5 -27 C 0 -16 C 5 -27 C 11 -16 C 16 -6 C 11 0 C 16 6 C 11 16 C
6 27 C 0 16 C -6 27 C -11 16 C -16 6 C -11 0 C -10 -6 C -6 -5 C -5 -11 C -6 -27 C 0 -16 C 6 -27 C 5 -11 C 6 -5 C 10 -6 C
11 6 5736 1409 L 5 5 C 6 11 C 5 27 C 0 16 C -5 27 C -6 11 C -5 5 C -11 6 C 54 0 1560 1603 L 54 0 1560 1712 L 54 0 1560 1808 L
108 0 1560 1894 L 54 0 1560 2459 L 54 0 1560 2790 L 54 0 1560 3025 L 54 0 1560 3207 L 54 0 1560 3355 L 54 0 1560 3481 L
54 0 1560 3590 L 54 0 1560 3686 L 108 0 1560 3772 L 54 0 6965 1603 L 54 0 6965 1712 L 54 0 6965 1808 L 108 0 6911 1894 L
54 0 6965 2459 L 54 0 6965 2790 L 54 0 6965 3025 L 54 0 6965 3207 L 54 0 6965 3355 L 54 0 6965 3481 L 54 0 6965 3590 L
54 0 6965 3686 L 108 0 6911 3772 L
14 8 1008 3894 L 22 21 C 0 -151 C 0 -144 1036 3916 L 64 0 1008 3772 L -22 -7 1173 3923 L -14 -22 C -7 -36 C 0 -21 C 7 -36 C 14 -22 C
22 -7 C 14 0 C 22 7 C 14 22 C 8 36 C 0 21 C -8 36 C -14 22 C -22 7 C -14 0 C -14 -7 C -8 -7 C -7 -15 C -7 -36 C 0 -21 C 7 -36 C
7 -15 C 8 -7 C 14 -7 C 15 7 1187 3772 L 7 7 C 7 15 C 7 36 C 0 21 C -7 36 C -7 15 C -7 7 C -15 7 C 97 0 1274 3936 L
-5 -16 1479 3963 L -11 -11 C -16 -6 C -6 0 C -16 6 C -11 11 C -5 16 C 0 5 C 5 16 C 11 11 C 16 6 C 11 0 C 16 -6 C 11 -11 C 5 -16 C
0 -32 C -5 -22 C -5 -11 C -11 -10 C -16 -6 C -17 0 C -10 6 C -6 10 C 0 6 C 6 5 C 5 -5 C -5 -6 C -11 6 1441 3930 L -10 11 C -6 16 C
0 5 C 6 16 C 10 11 C 11 6 C 11 -6 1452 4001 L 11 -11 C 5 -16 C 0 -32 C -5 -22 C -6 -11 C -11 -10 C -10 -6 C
15 7 908 2016 L 21 22 C 0 -151 C 0 -144 937 2038 L 65 0 908 1894 L -22 -7 1074 2045 L -14 -22 C -7 -36 C 0 -22 C 7 -36 C 14 -21 C
22 -7 C 14 0 C 22 7 C 14 21 C 7 36 C 0 22 C -7 36 C -14 22 C -22 7 C -14 0 C -15 -7 C -7 -8 C -7 -14 C -7 -36 C 0 -22 C 7 -36 C
7 -14 C 7 -7 C 15 -7 C 15 7 1088 1894 L 7 7 C 7 14 C 7 36 C 0 22 C -7 36 C -7 14 C -7 8 C -15 7 C 97 0 1175 2057 L 11 5 1326 2101 L
16 16 C 0 -113 C 0 -108 1347 2117 L 48 0 1326 2009 L -16 -5 1450 2122 L -11 -16 C -5 -27 C 0 -17 C 5 -27 C 11 -16 C 16 -5 C 11 0 C
16 5 C 11 16 C 5 27 C 0 17 C -5 27 C -11 16 C -16 5 C -11 0 C -11 -5 C -5 -6 C -6 -10 C -5 -27 C 0 -17 C 5 -27 C 6 -10 C 5 -6 C
11 -5 C 11 5 1461 2009 L 5 6 C 5 10 C 6 27 C 0 17 C -6 27 C -5 10 C -5 6 C -11 5 C
0 -41 4309 3119 L 6 13 4309 3092 L 14 14 C 13 0 C 34 -21 C 14 0 C 6 7 C 7 14 C 14 7 4315 3105 L 13 0 C 34 -14 C 0 -21 4403 3119 L
-7 -20 C -27 -34 C -6 -13 C -7 -20 C 0 -34 C -33 -34 4396 3078 L -7 -13 C -7 -20 C 0 -34 C 0 -189 4468 3022 L 0 -189 4477 3022 L
63 0 4441 3022 L 135 0 4441 2833 L 0 54 C -9 -54 C -9 -9 4630 3022 L 9 -9 C 9 9 C -9 9 C 0 -126 4630 2959 L 0 -126 4639 2959 L
36 0 4603 2959 L 63 0 4603 2833 L
15 30 4139 994 L 30 30 C 45 0 C 15 -15 C 0 -30 C -15 -60 C -30 -105 C 15 -15 4214 1054 L 0 -30 C -15 -60 C -30 -105 C
30 60 4229 949 L 30 30 C 30 15 C 30 0 C 30 -15 C 15 -15 C 0 -45 C -15 -75 C -45 -165 C 30 -30 4349 1054 L 0 -45 C -15 -75 C
-45 -165 C
0.500 0.000 1.000 setrgbcolor 1808 3021 BP 248 -209 LP 248 -192 LP 248 -189 LP 248 -168 LP 249 -149 LP 248 -117 LP 248 -75 LP
248 -31 LP 248 18 LP 248 70 LP 248 115 LP 248 158 LP 248 187 LP 249 203 LP 248 201 LP 248 202 LP 248 191 LP 248 175 LP 249 168 LP
248 154 LP 0 333 LP -248 -140 LP -249 -153 LP -248 -164 LP -248 -179 LP -248 -190 LP -248 -195 LP -249 -199 LP -248 -198 LP
-248 -182 LP -248 -147 LP -248 -101 LP -248 -23 LP -248 52 LP -248 109 LP -248 149 LP -249 181 LP -248 192 LP -248 209 LP
-248 209 LP -248 207 EP
1.000 0.000 1.000 setrgbcolor 0.000 0.000 0.000 setrgbcolor 248 -205 1808 3260 L 248 -204 C 248 -199 C 248 -184 C 249 -162 C
248 -135 C 248 -90 C 248 -38 C 248 24 C 248 83 C 248 135 C 248 172 C 248 194 C 249 199 C 248 200 C 248 196 C 248 185 C 248 172 C
249 159 C 248 146 C
PGPLOT restore showpage
 

%%Trailer
cleartomark
countdictstack exch sub { end } repeat
restore
%%EOF

%%EndDocument
